StreamLearner: Distributed Incremental Machine Learning on Event Streams: Grand Challenge

Today, massive amounts of streaming data from smart devices need to be analyzed automatically to realize the Internet of Things. The Complex Event Processing (CEP) paradigm promises low-latency pattern detection on event streams. However, CEP systems need to be extended with Machine Learning (ML) capabilities such as online training and inference in order to be able to detect fuzzy patterns (e.g., outliers) and to improve pattern recognition accuracy during runtime using incremental model training. In this paper, we propose a distributed CEP system denoted as StreamLearner for ML-enabled complex event detection. The proposed programming model and data-parallel system architecture enable a wide range of real-world applications and allow for dynamically scaling up and out system resources for low-latency, high-throughput event processing. We show that the DEBS Grand Challenge 2017 case study (i.e., anomaly detection in smart factories) integrates seamlessly into the StreamLearner API. Our experiments verify scalability and high event throughput of StreamLearner.

==> graphics/Evals/LenovoK/K_Lenovo_lines.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 17 21:42:19 2017

@author: abdomd
"""

import numpy as np
import matplotlib.pyplot as plt
from pylab import *

rcParams.update({'figure.autolayout': True})

font =  {'family'   : 'serif',
        'weight' : 'normal',
        'size'   : 24}

plt.rc('font', **font)

x = [10,25,50,75,100]


fig = plt.figure(num=None, figsize=(8, 6))


y0= [0.23109, 0.19163, 0.15978, 0.13661, 0.13300]
y1= [0.3901, 0.30328, 0.24380, 0.19336, 0.17741]
y2 = [0.51420, 0.41672, 0.36422, 0.27181, 0.25194]
y4 = [0.45693, 0.38453, 0.35340, 0.28192, 0.26245]
y8 = [0.45654 , 0.38563 , 0.31074 , 0.28891, 0.27044]

y0=np.array(y0)*1000
y1=np.array(y1)*1000
y2=np.array(y2)*1000
y4=np.array(y4)*1000
y8=np.array(y8)*1000

##plt.scatter(x, y0, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y1, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y2, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y4, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y8, facecolors='black',alpha=.3, s=20)
ax1 = fig.add_subplot(111)

x_ticks = np.arange(0, 120, 10.0)
ax1.set_xticks(x_ticks)
y_ticks = np.arange(0, 0.8, 0.1) * 1000
ax1.set_yticks(y_ticks)
ax1.set_ylim((0,650))

#ax1.set_title("Figure 5(Lenovo) ")    
ax1.set_xlabel('Number of Clusters (K)')
ax1.set_ylabel('Throughput (event/sec)')
ax1.plot(x,y0,"o-",lw=2,markersize=10,color='black',label='1 Thread')
ax1.plot(x,y1,"+-",lw=2,markersize=10,color='grey', label='2 Threads')
ax1.plot(x,y2,"v-",lw=2,markersize=10,color='g',label='3 Threads')
ax1.plot(x,y4,"o--",lw=2,markersize=10,color='b',label='5 Threads')
ax1.plot(x,y8,"*--",lw=2,markersize=10,color='r',label='9 Threads')
leg = ax1.legend(fontsize=18)
#fig.savefig('test2png.png', dpi=100)
plt.grid()
fig.savefig('plot.pdf', format="pdf")
plt.show()


==> graphics/Evals/LenovoThroughput/W_Throughput.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 17 21:42:19 2017

@author: abdomd
"""

import numpy as np
import matplotlib.pyplot as plt
from pylab import *

rcParams.update({'figure.autolayout': True})

font =  {'family'   : 'serif',
        'weight' : 'normal',
        'size'   : 24}

plt.rc('font', **font)

with open("0worker.txt") as f:
    data = f.read()
data = data.split('\n')
x0 = [row.split(' ')[0] for row in data]
y0= [float(row.split(' ')[1]) for row in data]

fig = plt.figure(num=None, figsize=(8, 6), dpi=120)

with open("1worker.txt") as f:
    data = f.read()
data = data.split('\n')
x1 = [row.split(' ')[0] for row in data]
y1= [float(row.split(' ')[1]) for row in data]

with open("2workers.txt") as f:
    data = f.read()
data = data.split('\n')
x2 = [row.split(' ')[0] for row in data]
y2 = [float(row.split(' ')[1]) for row in data]

with open("4workers.txt") as f:
    data = f.read()
data = data.split('\n')
x4 = [row.split(' ')[0] for row in data]
y4 = [float(row.split(' ')[1]) for row in data]

with open("8workers.txt") as f:
    data = f.read()
data = data.split('\n')
x8 = [row.split(' ')[0] for row in data]
y8 = [float(row.split(' ')[1]) for row in data]

##plt.scatter(x0, y0, facecolors='black',alpha=.3, s=20)
##plt.scatter(x1, y1, facecolors='black',alpha=.3, s=20)
##plt.scatter(x2, y2, facecolors='black',alpha=.3, s=20)
##plt.scatter(x4, y4, facecolors='black',alpha=.3, s=20)
##plt.scatter(x8, y8, facecolors='black',alpha=.3, s=20)
ax1 = fig.add_subplot(111)

x_ticks = np.arange(0, 550, 100.0)
ax1.set_xticks(x_ticks)
ax1.set_xlim((-1,501))
y_ticks = np.arange(0, 0.6, 0.1) * 1000
ax1.set_yticks(y_ticks)
print(y0)
#ax1.set_title("Figure 1 ")    
ax1.set_xlabel('Window Size (sec)')
ax1.set_ylabel('Throughput (events/sec)')
ax1.plot(x0,np.array(y0) * 1000,"o-",lw=2,markersize=10,color='black',label='1 Thread')
ax1.plot(x1,np.array(y1) * 1000,"+-",lw=2,markersize=10,color='grey', label='2 Threads')
ax1.plot(x2,np.array(y2) * 1000,"v-",lw=2,markersize=10,color='g',label='3 Threads')
ax1.plot(x4,np.array(y4) * 1000,"o--",lw=2,markersize=10,color='b',label='5 Threads')
ax1.plot(x8,np.array(y8) * 1000,"*--",lw=2,markersize=10,color='r',label='9 Threads')
leg = ax1.legend(fontsize=18)
plt.grid()
fig.savefig('plot.pdf', format="pdf")
plt.show()


==> graphics/Evals/LenovoThroughput/W_Throughput_Normalized.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 17 21:42:19 2017

@author: abdomd
"""

import numpy as np
import matplotlib.pyplot as plt
from pylab import *

rcParams.update({'figure.autolayout': True})

font =  {'family'   : 'serif',
        'weight' : 'normal',
        'size'   : 24}

plt.rc('font', **font)

with open("0worker.txt") as f:
    data = f.read()
data = data.split('\n')
x0 = [row.split(' ')[0] for row in data]
y0= [float(row.split(' ')[1]) for row in data]

fig = plt.figure(num=None, figsize=(8, 6), dpi=120)

with open("1worker.txt") as f:
    data = f.read()
data = data.split('\n')
x1 = [row.split(' ')[0] for row in data]
y1= [float(row.split(' ')[1]) for row in data]

with open("2workers.txt") as f:
    data = f.read()
data = data.split('\n')
x2 = [row.split(' ')[0] for row in data]
y2 = [float(row.split(' ')[1]) for row in data]

with open("4workers.txt") as f:
    data = f.read()
data = data.split('\n')
x4 = [row.split(' ')[0] for row in data]
y4 = [float(row.split(' ')[1]) for row in data]

with open("8workers.txt") as f:
    data = f.read()
data = data.split('\n')
x8 = [row.split(' ')[0] for row in data]
y8 = [float(row.split(' ')[1]) for row in data]

##plt.scatter(x0, y0, facecolors='black',alpha=.3, s=20)
##plt.scatter(x1, y1, facecolors='black',alpha=.3, s=20)
##plt.scatter(x2, y2, facecolors='black',alpha=.3, s=20)
##plt.scatter(x4, y4, facecolors='black',alpha=.3, s=20)
##plt.scatter(x8, y8, facecolors='black',alpha=.3, s=20)
ax1 = fig.add_subplot(111)

x_ticks = np.arange(0, 550, 100.0)
ax1.set_xticks(x_ticks)
ax1.set_xlim((-1,501))
y_ticks = np.arange(0, 150, 20)
ax1.set_yticks(y_ticks)
ax1.set_ylim((0,105))

# determine max values for each window size to normalize each window size
m = np.zeros(len(y0))
for i in range(len(y0)):
    m[i] = max(y0[i],y1[i],y2[i],y4[i],y8[i])

#ax1.set_title("Figure 1 ")    
ax1.set_xlabel('Window Size (sec)')
ax1.set_ylabel('Throughput (%)')
ax1.plot(x0,np.array(y0) / m * 100,"o-",lw=2,markersize=10,color='black',label='1 Thread')
ax1.plot(x1,np.array(y1) / m * 100,"+-",lw=2,markersize=10,color='grey', label='2 Threads')
ax1.plot(x2,np.array(y2) / m * 100,"v-",lw=2,markersize=10,color='g',label='3 Threads')
ax1.plot(x4,np.array(y4) / m * 100,"o--",lw=2,markersize=10,color='b',label='5 Threads')
ax1.plot(x8,np.array(y8) / m * 100,"*--",lw=2,markersize=10,color='r',label='9 Threads')
leg = ax1.legend(fontsize=18, ncol=2, loc=3)

plt.grid()
fig.savefig('plot_normalized.pdf', format="pdf")
plt.show()


==> graphics/Evals/LenovoThroughputBars/W_lenovo_bars.py <==
import matplotlib.pyplot as plt
import numpy as np
from pylab import *

rcParams.update({'figure.autolayout': True})

font =  {'family'   : 'serif',
        'weight' : 'normal',
        'size'   : 24}

plt.rc('font', **font)

#plt.figure( figsize=(8, 6), dpi=120)
plt.figure()
y0= (0.51813/0.59773*100, 0.15868/0.34037*100, 0.02799/0.06565*100)
y1= [ 0.59595/0.59773*100, 0.23031/0.34037*100, 0.03025/0.06565*100]
y2= [ 0.59773/0.59773*100, 0.34037/0.34037*100, 0.05466/0.06565*100]
y4= [ 0.56465/0.59773*100,  0.30836/0.34037*100, 0.05758/0.06565*100]
y8= [ 0.54838/0.59773*100, 0.31592/0.34037*100, 0.06565/0.06565*100]

N=3
ind = np.arange(N)  # the x locations for the groups
Width = 0.15

ax = plt.subplot(111)
rects0=ax.bar(ind-0.3, y0,width=Width,color='black',hatch='',align='center')
rects1=ax.bar(ind-0.15, y1,width=Width,color='brown',hatch='/',align='center')
rects2= ax.bar(ind, y2,width=Width,color='g',hatch='#',align='center')
rects3= ax.bar(ind+0.15, y4,width=Width,color='b',hatch='-',align='center')
rects4= ax.bar(ind+0.3, y8,width=Width,color='r',hatch='+',align='center')

ax.set_xticklabels( ('','10','','100', '','500', '') )
ax.legend( (rects0[0],rects1[0], rects2[0], rects3[0],rects4[0]),
           ('1 Thread','2 Threads', '3 Threads', '5 Threads','9 Threads'), fontsize=18, loc=3, ncol=2)
ax.set_ylim((0,110))

#ax.set_title("Figure 2(Lenovo)")    
ax.set_xlabel('Window Size (sec)')
ax.set_ylabel('Throughput (%)')
plt.grid()

plt.savefig("plot_bar.pdf", format="pdf")
plt.show()


==> graphics/Evals/OctopusBars/W_Octopus_bars.py <==
import matplotlib.pyplot as plt
import numpy as np
from pylab import *

rcParams.update({'figure.autolayout': True})

font =  {'family'   : 'serif',
        'weight' : 'normal',
        'size'   : 24}

plt.rc('font', **font)

#plt.figure( figsize=(8, 6), dpi=120)
plt.figure()
y1= [0.13432/0.13432*100, 0.05880/0.0891*100, 0.02004/0.04766*100]
y2= [0.12801/0.13432*100, 0.06234/0.0891*100, 0.03394/0.04766*100]
y4= [0.13082/0.13432*100, 0.08779/0.0891*100, 0.03193/0.04766*100]
y8= [0.12958/0.13432*100, 0.0891/0.0891*100, 0.03748/0.04766*100]
y16= [0.12252/0.13432*100, 0.0856/0.0891*100, 0.04766/0.04766*100]
y32= [0.11413/0.13432*100, 0.07168/0.0891*100, 0.04657/0.04766*100]

N=3
ind = np.arange(N)  # the x locations for the groups
Width = 0.15

ax = plt.subplot(111)
rects1=ax.bar(ind-0.4, y1,width=Width,color='black',hatch='',align='center')
rects2=ax.bar(ind-0.25, y2,width=Width,color='brown',hatch='/',align='center')
rects4= ax.bar(ind-0.1, y4,width=Width,color='g',hatch='#',align='center')
rects8= ax.bar(ind+0.05, y8,width=Width,color='b',hatch='-',align='center')
rects16= ax.bar(ind+0.2, y16,width=Width,color='pink',hatch='+',align='center')
rects32= ax.bar(ind+0.35, y32,width=Width,color='r',hatch='\\',align='center')

ax.set_xticklabels( ('','10','','100', '','250', '') )
ax.legend( (rects1[0],rects2[0], rects4[0], rects8[0],rects16[0],rects32[0]),
           ('1 Thread', '2 Threads', '4 Threads','8 Threads','16 Threads','32 Threads'),
           fontsize=18, loc=3, ncol=2)
ax.set_ylim((0,110))

#ax.set_title("Figure 4(Octopus)")    
ax.set_xlabel('Window Size (sec)')
ax.set_ylabel('Throughput (%)')

plt.grid()
plt.savefig("plot_bar.pdf", format="pdf")
plt.show()


==> graphics/Evals/OctopusThroughput/Octopus_W_Throughput_lines.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 17 21:42:19 2017

@author: abdomd
"""

import numpy as np
import matplotlib.pyplot as plt
from pylab import *

rcParams.update({'figure.autolayout': True})

font =  {'family'   : 'serif',
        'weight' : 'normal',
        'size'   : 24}

plt.rc('font', **font)

with open("1worker.txt") as f:
    data = f.read()
data = data.split('\n')
x = [row.split(' ')[0] for row in data]
y1= [float(row.split(' ')[1]) for row in data]

fig = plt.figure(num=None, figsize=(8, 6), dpi=120)

with open("2workers.txt") as f:
    data = f.read()
data = data.split('\n')
y2 = [float(row.split(' ')[1]) for row in data]

with open("4workers.txt") as f:
    data = f.read()
data = data.split('\n')
y4 = [float(row.split(' ')[1]) for row in data]

with open("8workers.txt") as f:
    data = f.read()
data = data.split('\n')
y8 = [float(row.split(' ')[1]) for row in data]

with open("16workers.txt") as f:
    data = f.read()
data = data.split('\n')
y16 = [float(row.split(' ')[1]) for row in data]

with open("32workers.txt") as f:
    data = f.read()
data = data.split('\n')
y32 = [float(row.split(' ')[1]) for row in data]

##plt.scatter(x, y1, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y2, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y4, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y8, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y16, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y32, facecolors='black',alpha=.3, s=20)

ax1 = fig.add_subplot(111)

x_ticks = np.arange(0, 550, 50.0)
ax1.set_xticks(x_ticks)
y_ticks = np.arange(0, 0.15, 0.01) * 1000
ax1.set_yticks(y_ticks)
ax1.set_xlim((0,251))

#ax1.set_title("Figure 3(Octopus) ")    
ax1.set_xlabel('Window Size (sec)')
ax1.set_ylabel('Throughput (events/sec)')
ax1.plot(x,np.array(y1)*1000,"o-",lw=2,markersize=10,color='brown', label='1 Thread')
ax1.plot(x,np.array(y2)*1000,"+-",lw=2,markersize=10,color='g',label='2 Threads')
ax1.plot(x,np.array(y4)*1000,"v-",lw=2,markersize=10,color='b',label='4 Threads')
ax1.plot(x,np.array(y8)*1000,"o--",lw=2,markersize=10,color='pink',label='8 Threads')
ax1.plot(x,np.array(y16)*1000,"+--",lw=2,markersize=10,color='black',label='16 Threads')
ax1.plot(x,np.array(y32)*1000,"v--",lw=2,markersize=10,color='r',label='32 Threads')
leg = ax1.legend(fontsize=18)
#fig.savefig('test2png.png', dpi=100)
plt.grid()
plt.savefig('plot.pdf',format="pdf")
plt.show()


==> graphics/Evals/OctopusThroughput/Octopus_W_Throughput_lines_Normalized.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 17 21:42:19 2017

@author: abdomd
"""

import numpy as np
import matplotlib.pyplot as plt
from pylab import *

rcParams.update({'figure.autolayout': True})

font =  {'family'   : 'serif',
        'weight' : 'normal',
        'size'   : 24}

plt.rc('font', **font)

with open("1worker.txt") as f:
    data = f.read()
data = data.split('\n')
x = [row.split(' ')[0] for row in data]
y1= [float(row.split(' ')[1]) for row in data]

fig = plt.figure(num=None, figsize=(8, 6), dpi=120)

with open("2workers.txt") as f:
    data = f.read()
data = data.split('\n')
y2 = [float(row.split(' ')[1]) for row in data]

with open("4workers.txt") as f:
    data = f.read()
data = data.split('\n')
y4 = [float(row.split(' ')[1]) for row in data]

with open("8workers.txt") as f:
    data = f.read()
data = data.split('\n')
y8 = [float(row.split(' ')[1]) for row in data]

with open("16workers.txt") as f:
    data = f.read()
data = data.split('\n')
y16 = [float(row.split(' ')[1]) for row in data]

with open("32workers.txt") as f:
    data = f.read()
data = data.split('\n')
y32 = [float(row.split(' ')[1]) for row in data]

##plt.scatter(x, y1, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y2, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y4, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y8, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y16, facecolors='black',alpha=.3, s=20)
##plt.scatter(x, y32, facecolors='black',alpha=.3, s=20)

ax1 = fig.add_subplot(111)

x_ticks = np.arange(0, 550, 50.0)
ax1.set_xticks(x_ticks)
y_ticks = np.arange(0, 0.15, 0.01) * 1000
ax1.set_yticks(y_ticks)
ax1.set_xlim((0,251))
ax1.set_ylim((0,105))

# determine max values for each window size to normalize each window size
m = np.zeros(len(y1))
for i in range(len(y1)):
    m[i] = max(y1[i],y2[i],y4[i],y8[i],y16[i],y32[i])

#ax1.set_title("Figure 3(Octopus) ")    
ax1.set_xlabel('Window Size (sec)')
ax1.set_ylabel('Throughput (%)')
ax1.plot(x,np.array(y1) / m * 100,"o-",lw=2,markersize=10,color='brown', label='1 Thread')
ax1.plot(x,np.array(y2) / m * 100,"+-",lw=2,markersize=10,color='g',label='2 Threads')
ax1.plot(x,np.array(y4) / m * 100,"v-",lw=2,markersize=10,color='b',label='4 Threads')
ax1.plot(x,np.array(y8) / m * 100,"o--",lw=2,markersize=10,color='pink',label='8 Threads')
ax1.plot(x,np.array(y16) / m * 100,"+--",lw=2,markersize=10,color='black',label='16 Threads')
ax1.plot(x,np.array(y32) / m * 100,"v--",lw=2,markersize=10,color='r',label='32 Threads')
leg = ax1.legend(fontsize=18, ncol=2, loc=3)
#fig.savefig('test2png.png', dpi=100)

plt.grid()
plt.savefig('plot_normalized.pdf',format="pdf")
plt.show()

